Excited state quantum phase transitions in the bending spectra of molecules

We present an extension of the Hamiltonian of the two dimensional limit of the vibron model encompassing all possible interactions up to four-body operators. We apply this Hamiltonian to the modeling of the experimental bending spectrum of fourteen molecules. The bending degrees of freedom of the selected molecular species include all possible situations: linear, bent, and nonrigid equilibrium structures; demonstrating the flexibility of the algebraic approach, that allows for the consideration of utterly different physical cases with a general formalism and a single Hamiltonian. For each case, we compute predicted term values used to depict the quantum monodromy diagram, the Birge-Sponer plot, the participation ratio. We also show the bending energy functional obtained using the coherent --or intrinsic-- state formalism.

==> anc/supplementary_material.txt <==
#
# Supplementary Material of "Excited state quantum phase transitions
# in the bending spectra of molecules"
# Authors: Jamil Khalouf-Rivera, Francisco P\'erez-Bernal, Miguel Carvajal

# Predicted energy levels within 2DVM for HNC, H2S, Si2C and NCNCS.
# From left to right columns: assignments according to the cylindrical
# oscillator basis (n, l) and to the displaced oscillator basis
# (vb,K), and the calculated energies (E) in cm-1.

#***********************************
# HNC
# (n,l) \ (vb,K) \ E 
#
 (  0,  0) \ (  0,  0) \     0.00 
 (  2,  0) \ (  1,  0) \   926.51 
 (  4,  0) \ (  2,  0) \  1867.05 
 (  6,  0) \ (  3,  0) \  2809.30 
 (  8,  0) \ (  4,  0) \  3743.30 
 (  1,  1) \ (  0,  1) \   462.69 
 (  3,  1) \ (  1,  1) \  1398.53 
 (  5,  1) \ (  2,  1) \  2341.76 
 (  7,  1) \ (  3,  1) \  3281.45 
 (  9,  1) \ (  4,  1) \  4208.38 
 (  2,  2) \ (  0,  2) \   936.11 
 (  4,  2) \ (  1,  2) \  1878.69 
 (  6,  2) \ (  2,  2) \  2822.71 
 (  8,  2) \ (  3,  2) \  3758.31 
 ( 10,  2) \ (  4,  2) \  4676.80 
 (  3,  3) \ (  0,  3) \  1419.92 
 (  5,  3) \ (  1,  3) \  2366.91 
 (  7,  3) \ (  2,  3) \  3309.95 
 (  9,  3) \ (  3,  3) \  4239.96 
 ( 11,  3) \ (  4,  3) \  5148.61 
 (  4,  4) \ (  0,  4) \  1913.84 
 (  6,  4) \ (  1,  4) \  2863.12 
 (  8,  4) \ (  2,  4) \  3803.49 
 ( 10,  4) \ (  3,  4) \  4726.43 
 ( 12,  4) \ (  4,  4) \  5623.84 
 (  5,  5) \ (  0,  5) \  2417.63 
 (  7,  5) \ (  1,  5) \  3367.26 
 (  9,  5) \ (  2,  5) \  4303.34 
 ( 11,  5) \ (  3,  5) \  5217.76 
 ( 13,  5) \ (  4,  5) \  6102.49 
 (  6,  6) \ (  0,  6) \  2931.06 
 (  8,  6) \ (  1,  6) \  3879.24 
 ( 10,  6) \ (  2,  6) \  4809.50 
 ( 12,  6) \ (  3,  6) \  5713.95 
 ( 14,  6) \ (  4,  6) \  6584.51 
 (  7,  7) \ (  0,  7) \  3453.98 
 (  9,  7) \ (  1,  7) \  4399.00 
 ( 11,  7) \ (  2,  7) \  5321.92 
 ( 13,  7) \ (  3,  7) \  6214.96 
 ( 15,  7) \ (  4,  7) \  7069.83 
 (  8,  8) \ (  0,  8) \  3986.20 
 ( 10,  8) \ (  1,  8) \  4926.47 
 ( 12,  8) \ (  2,  8) \  5840.58 
 ( 14,  8) \ (  3,  8) \  6720.74 
 ( 16,  8) \ (  4,  8) \  7558.32 


#***********************************
# H2S
# (n,l) \ (vb,K) \ E 
#
 (  0,  0) \ (  0,  0) \     0.00 
 (  2,  0) \ (  1,  0) \  1182.17 
 (  4,  0) \ (  2,  0) \  2353.44 
 (  6,  0) \ (  3,  0) \  3513.36 
 (  8,  0) \ (  4,  0) \  4661.52 
 ( 10,  0) \ (  5,  0) \  5797.48 
 ( 12,  0) \ (  6,  0) \  6920.83 
 ( 14,  0) \ (  7,  0) \  8031.16 
 (  1,  1) \ (  0,  1) \    14.42 
 (  3,  1) \ (  1,  1) \  1196.83 
 (  5,  1) \ (  2,  1) \  2368.34 
 (  7,  1) \ (  3,  1) \  3528.50 
 (  9,  1) \ (  4,  1) \  4676.88 
 ( 11,  1) \ (  5,  1) \  5813.07 
 ( 13,  1) \ (  6,  1) \  6936.64 
 ( 15,  1) \ (  7,  1) \  8047.19 
 (  2,  2) \ (  0,  2) \    38.27 
 (  4,  2) \ (  1,  2) \  1220.81 
 (  6,  2) \ (  2,  2) \  2392.44 
 (  8,  2) \ (  3,  2) \  3552.72 
 ( 10,  2) \ (  4,  2) \  4701.23 
 ( 12,  2) \ (  5,  2) \  5837.53 
 ( 14,  2) \ (  6,  2) \  6961.21 
 ( 16,  2) \ (  7,  2) \  8071.88 
 (  3,  3) \ (  0,  3) \    71.57 
 (  5,  3) \ (  1,  3) \  1254.11 
 (  7,  3) \ (  2,  3) \  2425.75 
 (  9,  3) \ (  3,  3) \  3586.03 
 ( 11,  3) \ (  4,  3) \  4734.54 
 ( 13,  3) \ (  5,  3) \  5870.85 
 ( 15,  3) \ (  6,  3) \  6994.54 
 ( 17,  3) \ (  7,  3) \  8105.21 
 (  4,  4) \ (  0,  4) \   114.30 
 (  6,  4) \ (  1,  4) \  1296.73 
 (  8,  4) \ (  2,  4) \  2468.25 
 ( 10,  4) \ (  3,  4) \  3628.43 
 ( 12,  4) \ (  4,  4) \  4776.83 
 ( 14,  4) \ (  5,  4) \  5913.03 
 ( 16,  4) \ (  6,  4) \  7036.61 
 ( 18,  4) \ (  7,  4) \  8147.18 
 (  5,  5) \ (  0,  5) \   166.45 
 (  7,  5) \ (  1,  5) \  1348.65 
 (  9,  5) \ (  2,  5) \  2519.95 
 ( 11,  5) \ (  3,  5) \  3679.90 
 ( 13,  5) \ (  4,  5) \  4828.08 
 ( 15,  5) \ (  5,  5) \  5964.06 
 ( 17,  5) \ (  6,  5) \  7087.44 
 ( 19,  5) \ (  7,  5) \  8197.79 
 (  6,  6) \ (  0,  6) \   228.04 
 (  8,  6) \ (  1,  6) \  1409.88 
 ( 10,  6) \ (  2,  6) \  2580.83 
 ( 12,  6) \ (  3,  6) \  3740.44 
 ( 14,  6) \ (  4,  6) \  4888.29 
 ( 16,  6) \ (  5,  6) \  6023.94 
 ( 18,  6) \ (  6,  6) \  7146.99 
 ( 20,  6) \ (  7,  6) \  8257.03 
 (  7,  7) \ (  0,  7) \   299.04 
 (  9,  7) \ (  1,  7) \  1480.41 
 ( 11,  7) \ (  2,  7) \  2650.90 
 ( 13,  7) \ (  3,  7) \  3810.05 
 ( 15,  7) \ (  4,  7) \  4957.45 
 ( 17,  7) \ (  5,  7) \  6092.67 
 ( 19,  7) \ (  6,  7) \  7215.29 
 ( 21,  7) \ (  7,  7) \  8324.90 
 (  8,  8) \ (  0,  8) \   379.44 
 ( 10,  8) \ (  1,  8) \  1560.23 
 ( 12,  8) \ (  2,  8) \  2730.13 
 ( 14,  8) \ (  3,  8) \  3888.72 
 ( 16,  8) \ (  4,  8) \  5035.56 
 ( 18,  8) \ (  5,  8) \  6170.22 
 ( 20,  8) \ (  6,  8) \  7292.30 
 ( 22,  8) \ (  7,  8) \  8401.38 
 (  9,  9) \ (  0,  9) \   469.25 
 ( 11,  9) \ (  1,  9) \  1649.33 
 ( 13,  9) \ (  2,  9) \  2818.53 
 ( 15,  9) \ (  3,  9) \  3976.43 
 ( 17,  9) \ (  4,  9) \  5122.60 
 ( 19,  9) \ (  5,  9) \  6256.60 
 ( 21,  9) \ (  6,  9) \  7378.03 
 ( 23,  9) \ (  7,  9) \  8486.47 
 ( 10, 10) \ (  0, 10) \   568.44 
 ( 12, 10) \ (  1, 10) \  1747.69 
 ( 14, 10) \ (  2, 10) \  2916.08 
 ( 16, 10) \ (  3, 10) \  4073.18 
 ( 18, 10) \ (  4, 10) \  5218.56 
 ( 20, 10) \ (  5, 10) \  6351.79 
 ( 22, 10) \ (  6, 10) \  7472.46 
 ( 24, 10) \ (  7, 10) \  8580.15 
 ( 11, 11) \ (  0, 11) \   677.00 
 ( 13, 11) \ (  1, 11) \  1855.30 
 ( 15, 11) \ (  2, 11) \  3022.77 
 ( 17, 11) \ (  3, 11) \  4178.95 
 ( 19, 11) \ (  4, 11) \  5323.43 
 ( 21, 11) \ (  5, 11) \  6455.77 
 ( 23, 11) \ (  6, 11) \  7575.57 
 ( 25, 11) \ (  7, 11) \  8682.42 
 ( 12, 12) \ (  0, 12) \   794.93 
 ( 14, 12) \ (  1, 12) \  1972.16 
 ( 16, 12) \ (  2, 12) \  3138.57 
 ( 18, 12) \ (  3, 12) \  4293.73 
 ( 20, 12) \ (  4, 12) \  5437.19 
 ( 22, 12) \ (  5, 12) \  6568.54 
 ( 24, 12) \ (  6, 12) \  7687.36 
 ( 26, 12) \ (  7, 12) \  8793.25 
 ( 13, 13) \ (  0, 13) \   922.19 
 ( 15, 13) \ (  1, 13) \  2098.24 
 ( 17, 13) \ (  2, 13) \  3263.49 
 ( 19, 13) \ (  3, 13) \  4417.50 
 ( 21, 13) \ (  4, 13) \  5559.83 
 ( 23, 13) \ (  5, 13) \  6690.08 
 ( 25, 13) \ (  6, 13) \  7807.81 
 ( 27, 13) \ (  7, 13) \  8912.63 
 ( 14, 14) \ (  0, 14) \  1058.78 
 ( 16, 14) \ (  1, 14) \  2233.53 
 ( 18, 14) \ (  2, 14) \  3397.49 
 ( 20, 14) \ (  3, 14) \  4550.24 
 ( 22, 14) \ (  4, 14) \  5691.34 
 ( 24, 14) \ (  5, 14) \  6820.36 
 ( 26, 14) \ (  6, 14) \  7936.90 
 ( 28, 14) \ (  7, 14) \  9040.55 
 ( 15, 15) \ (  0, 15) \  1204.68 
 ( 17, 15) \ (  1, 15) \  2378.01 
 ( 19, 15) \ (  2, 15) \  3540.57 
 ( 21, 15) \ (  3, 15) \  4691.94 
 ( 23, 15) \ (  4, 15) \  5831.69 
 ( 25, 15) \ (  5, 15) \  6959.38 
 ( 27, 15) \ (  6, 15) \  8074.62 
 ( 29, 15) \ (  7, 15) \  9176.98 
 ( 16, 16) \ (  0, 16) \  1359.87 
 ( 18, 16) \ (  1, 16) \  2531.65 
 ( 20, 16) \ (  2, 16) \  3692.70 
 ( 22, 16) \ (  3, 16) \  4842.58 
 ( 24, 16) \ (  4, 16) \  5980.86 
 ( 26, 16) \ (  5, 16) \  7107.11 
 ( 28, 16) \ (  6, 16) \  8220.93 
 ( 30, 16) \ (  7, 16) \  9321.90 
 ( 17, 17) \ (  0, 17) \  1524.33 
 ( 19, 17) \ (  1, 17) \  2694.45 
 ( 21, 17) \ (  2, 17) \  3853.86 
 ( 23, 17) \ (  3, 17) \  5002.13 
 ( 25, 17) \ (  4, 17) \  6138.83 
 ( 27, 17) \ (  5, 17) \  7263.54 
 ( 29, 17) \ (  6, 17) \  8375.83 
 ( 31, 17) \ (  7, 17) \  9475.31 
 ( 18, 18) \ (  0, 18) \  1698.03 
 ( 20, 18) \ (  1, 18) \  2866.37 
 ( 22, 18) \ (  2, 18) \  4024.03 
 ( 24, 18) \ (  3, 18) \  5170.58 
 ( 26, 18) \ (  4, 18) \  6305.59 
 ( 28, 18) \ (  5, 18) \  7428.63 
 ( 30, 18) \ (  6, 18) \  8539.29 
 ( 32, 18) \ (  7, 18) \  9637.16 
 ( 19, 19) \ (  0, 19) \  1880.95 
 ( 21, 19) \ (  1, 19) \  3047.39 
 ( 23, 19) \ (  2, 19) \  4203.18 
 ( 25, 19) \ (  3, 19) \  5347.90 
 ( 27, 19) \ (  4, 19) \  6481.10 
 ( 29, 19) \ (  5, 19) \  7602.37 
 ( 31, 19) \ (  6, 19) \  8711.29 
 ( 33, 19) \ (  7, 19) \  9807.45 
 ( 20, 20) \ (  0, 20) \  2073.07 
 ( 22, 20) \ (  1, 20) \  3237.49 
 ( 24, 20) \ (  2, 20) \  4391.29 
 ( 26, 20) \ (  3, 20) \  5534.06 
 ( 28, 20) \ (  4, 20) \  6665.34 
 ( 30, 20) \ (  5, 20) \  7784.73 
 ( 32, 20) \ (  6, 20) \  8891.79 
 ( 34, 20) \ (  7, 20) \  9986.14 
 ( 21, 21) \ (  0, 21) \  2274.36 
 ( 23, 21) \ (  1, 21) \  3436.64 
 ( 25, 21) \ (  2, 21) \  4588.34 
 ( 27, 21) \ (  3, 21) \  5729.04 
 ( 29, 21) \ (  4, 21) \  6858.29 
 ( 31, 21) \ (  5, 21) \  7975.68 
 ( 33, 21) \ (  6, 21) \  9080.79 
 ( 35, 21) \ (  7, 21) \ 10173.21 
 ( 22, 22) \ (  0, 22) \  2484.78 
 ( 24, 22) \ (  1, 22) \  3644.81 
 ( 26, 22) \ (  2, 22) \  4794.29 
 ( 28, 22) \ (  3, 22) \  5932.81 
 ( 30, 22) \ (  4, 22) \  7059.91 
 ( 32, 22) \ (  5, 22) \  8175.20 
 ( 34, 22) \ (  6, 22) \  9278.23 
 ( 36, 22) \ (  7, 22) \ 10368.62 
 ( 23, 23) \ (  0, 23) \  2704.33 
 ( 25, 23) \ (  1, 23) \  3861.97 
 ( 27, 23) \ (  2, 23) \  5009.12 
 ( 29, 23) \ (  3, 23) \  6145.34 
 ( 31, 23) \ (  4, 23) \  7270.19 
 ( 33, 23) \ (  5, 23) \  8383.25 
 ( 35, 23) \ (  6, 23) \  9484.11 
 ( 37, 23) \ (  7, 23) \ 10572.36 
 ( 24, 24) \ (  0, 24) \  2932.95 
 ( 26, 24) \ (  1, 24) \  4088.10 
 ( 28, 24) \ (  2, 24) \  5232.80 
 ( 30, 24) \ (  3, 24) \  6366.60 
 ( 32, 24) \ (  4, 24) \  7489.08 
 ( 34, 24) \ (  5, 24) \  8599.81 
 ( 36, 24) \ (  6, 24) \  9698.38 
 ( 38, 24) \ (  7, 24) \ 10784.39 


#***********************************
# Si2C
# (n,l) \ (vb,K) \ E 
#
 (  0,  0) \ (  0,  0) \     0.00 
 (  2,  0) \ (  1,  0) \   141.59 
 (  4,  0) \ (  2,  0) \   274.61 
 (  6,  0) \ (  3,  0) \   398.37 
 (  8,  0) \ (  4,  0) \   511.79 
 ( 10,  0) \ (  5,  0) \   612.61 
 ( 12,  0) \ (  6,  0) \   696.50 
 ( 14,  0) \ (  7,  0) \   771.95 
 ( 16,  0) \ (  8,  0) \   862.35 
 ( 18,  0) \ (  9,  0) \   968.81 
 ( 20,  0) \ ( 10,  0) \  1087.30 
 ( 22,  0) \ ( 11,  0) \  1215.91 
 ( 24,  0) \ ( 12,  0) \  1353.54 
 ( 26,  0) \ ( 13,  0) \  1499.39 
 ( 28,  0) \ ( 14,  0) \  1652.86 
 ( 30,  0) \ ( 15,  0) \  1813.44 
 (  1,  1) \ (  0,  1) \     2.02 
 (  3,  1) \ (  1,  1) \   143.84 
 (  5,  1) \ (  2,  1) \   277.19 
 (  7,  1) \ (  3,  1) \   401.48 
 (  9,  1) \ (  4,  1) \   515.94 
 ( 11,  1) \ (  5,  1) \   619.70 
 ( 13,  1) \ (  6,  1) \   714.21 
 ( 15,  1) \ (  7,  1) \   808.07 
 ( 17,  1) \ (  8,  1) \   910.86 
 ( 19,  1) \ (  9,  1) \  1024.86 
 ( 21,  1) \ ( 10,  1) \  1149.17 
 ( 23,  1) \ ( 11,  1) \  1282.76 
 ( 25,  1) \ ( 12,  1) \  1424.82 
 ( 27,  1) \ ( 13,  1) \  1574.72 
 ( 29,  1) \ ( 14,  1) \  1731.93 
 ( 31,  1) \ ( 15,  1) \  1896.01 
 (  2,  2) \ (  0,  2) \     8.09 
 (  4,  2) \ (  1,  2) \   150.57 
 (  6,  2) \ (  2,  2) \   284.88 
 (  8,  2) \ (  3,  2) \   410.71 
 ( 10,  2) \ (  4,  2) \   527.87 
 ( 12,  2) \ (  5,  2) \   637.03 
 ( 14,  2) \ (  6,  2) \   741.40 
 ( 16,  2) \ (  7,  2) \   847.23 
 ( 18,  2) \ (  8,  2) \   959.90 
 ( 20,  2) \ (  9,  2) \  1081.38 
 ( 22,  2) \ ( 10,  2) \  1211.73 
 ( 24,  2) \ ( 11,  2) \  1350.49 
 ( 26,  2) \ ( 12,  2) \  1497.13 
 ( 28,  2) \ ( 13,  2) \  1651.19 
 ( 30,  2) \ ( 14,  2) \  1812.22 
 ( 32,  2) \ ( 15,  2) \  1979.85 
 (  3,  3) \ (  0,  3) \    18.19 
 (  5,  3) \ (  1,  3) \   161.75 
 (  7,  3) \ (  2,  3) \   297.60 
 (  9,  3) \ (  3,  3) \   425.76 
 ( 11,  3) \ (  4,  3) \   546.68 
 ( 13,  3) \ (  5,  3) \   661.91 
 ( 15,  3) \ (  6,  3) \   774.84 
 ( 17,  3) \ (  7,  3) \   890.03 
 ( 19,  3) \ (  8,  3) \  1011.04 
 ( 21,  3) \ (  9,  3) \  1139.48 
 ( 23,  3) \ ( 10,  3) \  1275.72 
 ( 25,  3) \ ( 11,  3) \  1419.61 
 ( 27,  3) \ ( 12,  3) \  1570.85 
 ( 29,  3) \ ( 13,  3) \  1729.08 
 ( 31,  3) \ ( 14,  3) \  1893.96 
 ( 33,  3) \ ( 15,  3) \  2065.16 
 (  4,  4) \ (  0,  4) \    32.28 
 (  6,  4) \ (  1,  4) \   177.30 
 (  8,  4) \ (  2,  4) \   315.19 
 ( 10,  4) \ (  3,  4) \   446.29 
 ( 12,  4) \ (  4,  4) \   571.53 
 ( 14,  4) \ (  5,  4) \   692.85 
 ( 16,  4) \ (  6,  4) \   813.35 
 ( 18,  4) \ (  7,  4) \   936.47 
 ( 20,  4) \ (  8,  4) \  1064.80 
 ( 22,  4) \ (  9,  4) \  1199.67 
 ( 24,  4) \ ( 10,  4) \  1341.56 
 ( 26,  4) \ ( 11,  4) \  1490.47 
 ( 28,  4) \ ( 12,  4) \  1646.24 
 ( 30,  4) \ ( 13,  4) \  1808.61 
 ( 32,  4) \ ( 14,  4) \  1977.31 
 ( 34,  4) \ ( 15,  4) \  2152.06 
 (  5,  5) \ (  0,  5) \    50.32 
 (  7,  5) \ (  1,  5) \   197.15 
 (  9,  5) \ (  2,  5) \   337.48 
 ( 11,  5) \ (  3,  5) \   471.94 
 ( 13,  5) \ (  4,  5) \   601.76 
 ( 15,  5) \ (  5,  5) \   728.98 
 ( 17,  5) \ (  6,  5) \   856.31 
 ( 19,  5) \ (  7,  5) \   986.45 
 ( 21,  5) \ (  8,  5) \  1121.38 
 ( 23,  5) \ (  9,  5) \  1262.24 
 ( 25,  5) \ ( 10,  5) \  1409.51 
 ( 27,  5) \ ( 11,  5) \  1563.28 
 ( 29,  5) \ ( 12,  5) \  1723.48 
 ( 31,  5) \ ( 13,  5) \  1889.93 
 ( 33,  5) \ ( 14,  5) \  2062.40 
 ( 35,  5) \ ( 15,  5) \  2240.67 
 (  6,  6) \ (  0,  6) \    72.27 
 (  8,  6) \ (  1,  6) \   221.20 
 ( 10,  6) \ (  2,  6) \   364.29 
 ( 12,  6) \ (  3,  6) \   502.38 
 ( 14,  6) \ (  4,  6) \   636.88 
 ( 16,  6) \ (  5,  6) \   769.76 
 ( 18,  6) \ (  6,  6) \   903.37 
 ( 20,  6) \ (  7,  6) \  1039.87 
 ( 22,  6) \ (  8,  6) \  1180.87 
 ( 24,  6) \ (  9,  6) \  1327.34 
 ( 26,  6) \ ( 10,  6) \  1479.73 
 ( 28,  6) \ ( 11,  6) \  1638.20 
 ( 30,  6) \ ( 12,  6) \  1802.71 
 ( 32,  6) \ ( 13,  6) \  1973.15 
 ( 34,  6) \ ( 14,  6) \  2149.34 
 ( 36,  6) \ ( 15,  6) \  2331.08 
 (  7,  7) \ (  0,  7) \    98.08 
 (  9,  7) \ (  1,  7) \   249.35 
 ( 11,  7) \ (  2,  7) \   395.44 
 ( 13,  7) \ (  3,  7) \   537.34 
 ( 15,  7) \ (  4,  7) \   676.51 
 ( 17,  7) \ (  5,  7) \   814.80 
 ( 19,  7) \ (  6,  7) \   954.24 
 ( 21,  7) \ (  7,  7) \  1096.63 
 ( 23,  7) \ (  8,  7) \  1243.28 
 ( 25,  7) \ (  9,  7) \  1395.03 
 ( 27,  7) \ ( 10,  7) \  1552.32 
 ( 29,  7) \ ( 11,  7) \  1715.31 
 ( 31,  7) \ ( 12,  7) \  1884.02 
 ( 33,  7) \ ( 13,  7) \  2058.36 
 ( 35,  7) \ ( 14,  7) \  2238.19 
 ( 37,  7) \ ( 15,  7) \  2423.34 
 (  8,  8) \ (  0,  8) \   127.69 
 ( 10,  8) \ (  1,  8) \   281.51 
 ( 12,  8) \ (  2,  8) \   430.78 
 ( 14,  8) \ (  3,  8) \   576.58 
 ( 16,  8) \ (  4,  8) \   720.36 
 ( 18,  8) \ (  5,  8) \   863.84 
 ( 20,  8) \ (  6,  8) \  1008.76 
 ( 22,  8) \ (  7,  8) \  1156.64 
 ( 24,  8) \ (  8,  8) \  1308.60 
 ( 26,  8) \ (  9,  8) \  1465.36 
 ( 28,  8) \ ( 10,  8) \  1627.33 
 ( 30,  8) \ ( 11,  8) \  1794.69 
 ( 32,  8) \ ( 12,  8) \  1967.47 
 ( 34,  8) \ ( 13,  8) \  2145.62 
 ( 36,  8) \ ( 14,  8) \  2329.02 
 ( 38,  8) \ ( 15,  8) \  2517.52 
 (  9,  9) \ (  0,  9) \   161.03 
 ( 11,  9) \ (  1,  9) \   317.58 
 ( 13,  9) \ (  2,  9) \   470.15 
 ( 15,  9) \ (  3,  9) \   619.89 
 ( 17,  9) \ (  4,  9) \   768.20 
 ( 19,  9) \ (  5,  9) \   916.65 
 ( 21,  9) \ (  6,  9) \  1066.76 
 ( 23,  9) \ (  7,  9) \  1219.82 
 ( 25,  9) \ (  8,  9) \  1376.80 
 ( 27,  9) \ (  9,  9) \  1538.34 
 ( 29,  9) \ ( 10,  9) \  1704.81 
 ( 31,  9) \ ( 11,  9) \  1876.39 
 ( 33,  9) \ ( 12,  9) \  2053.12 
 ( 35,  9) \ ( 13,  9) \  2234.98 
 ( 37,  9) \ ( 14,  9) \  2421.86 
 ( 39,  9) \ ( 15,  9) \  2613.65 
 ( 10, 10) \ (  0, 10) \   198.05 
 ( 12, 10) \ (  1, 10) \   357.45 
 ( 14, 10) \ (  2, 10) \   513.42 
 ( 16, 10) \ (  3, 10) \   667.11 
 ( 18, 10) \ (  4, 10) \   819.86 
 ( 20, 10) \ (  5, 10) \   973.08 
 ( 22, 10) \ (  6, 10) \  1128.12 
 ( 24, 10) \ (  7, 10) \  1286.10 
 ( 26, 10) \ (  8, 10) \  1447.86 
 ( 28, 10) \ (  9, 10) \  1613.97 
 ( 30, 10) \ ( 10, 10) \  1784.76 
 ( 32, 10) \ ( 11, 10) \  1960.42 
 ( 34, 10) \ ( 12, 10) \  2141.00 
 ( 36, 10) \ ( 13, 10) \  2326.47 
 ( 38, 10) \ ( 14, 10) \  2516.77 
 ( 40, 10) \ ( 15, 10) \  2711.77 


#***********************************
# NCNCS
# (n,l) \ (vb,K) \ E 
#
 (  0,  0) \ (  0,  0) \    -0.00 
 (  2,  0) \ (  1,  0) \    86.29 
 (  4,  0) \ (  2,  0) \   163.80 
 (  6,  0) \ (  3,  0) \   231.42 
 (  8,  0) \ (  4,  0) \   303.09 
 ( 10,  0) \ (  5,  0) \   388.07 
 ( 12,  0) \ (  6,  0) \   483.08 
 ( 14,  0) \ (  7,  0) \   585.29 
 ( 16,  0) \ (  8,  0) \   693.10 
 ( 18,  0) \ (  9,  0) \   805.42 
 ( 20,  0) \ ( 10,  0) \   921.41 
 (  1,  1) \ (  0,  1) \     3.32 
 (  3,  1) \ (  1,  1) \    91.21 
 (  5,  1) \ (  2,  1) \   173.94 
 (  7,  1) \ (  3,  1) \   254.65 
 (  9,  1) \ (  4,  1) \   339.61 
 ( 11,  1) \ (  5,  1) \   432.12 
 ( 13,  1) \ (  6,  1) \   531.80 
 ( 15,  1) \ (  7,  1) \   637.40 
 ( 17,  1) \ (  8,  1) \   747.85 
 ( 19,  1) \ (  9,  1) \   862.28 
 ( 21,  1) \ ( 10,  1) \   979.98 
 (  2,  2) \ (  0,  2) \    13.02 
 (  4,  2) \ (  1,  2) \   104.43 
 (  6,  2) \ (  2,  2) \   193.56 
 (  8,  2) \ (  3,  2) \   283.28 
 ( 10,  2) \ (  4,  2) \   376.80 
 ( 12,  2) \ (  5,  2) \   475.70 
 ( 14,  2) \ (  6,  2) \   580.00 
 ( 16,  2) \ (  7,  2) \   689.09 
 ( 18,  2) \ (  8,  2) \   802.25 
 ( 20,  2) \ (  9,  2) \   918.84 
 ( 22,  2) \ ( 10,  2) \  1038.28 
 (  3,  3) \ (  0,  3) \    28.55 
 (  5,  3) \ (  1,  3) \   124.19 
 (  7,  3) \ (  2,  3) \   219.30 
 (  9,  3) \ (  3,  3) \   315.93 
 ( 11,  3) \ (  4,  3) \   415.92 
 ( 13,  3) \ (  5,  3) \   520.12 
 ( 15,  3) \ (  6,  3) \   628.58 
 ( 17,  3) \ (  7,  3) \   740.94 
 ( 19,  3) \ (  8,  3) \   856.71 
 ( 21,  3) \ (  9,  3) \   975.40 
 ( 23,  3) \ ( 10,  3) \  1096.53 
 (  4,  4) \ (  0,  4) \    49.30 
 (  6,  4) \ (  1,  4) \   149.29 
 (  8,  4) \ (  2,  4) \   249.69 
 ( 10,  4) \ (  3,  4) \   351.96 
 ( 12,  4) \ (  4,  4) \   457.17 
 ( 14,  4) \ (  5,  4) \   565.83 
 ( 16,  4) \ (  6,  4) \   677.95 
 ( 18,  4) \ (  7,  4) \   793.30 
 ( 20,  4) \ (  8,  4) \   911.50 
 ( 22,  4) \ (  9,  4) \  1032.16 
 ( 24,  4) \ ( 10,  4) \  1154.88 
 (  5,  5) \ (  0,  5) \    74.69 
 (  7,  5) \ (  1,  5) \   178.85 
 (  9,  5) \ (  2,  5) \   283.93 
 ( 11,  5) \ (  3,  5) \   390.93 
 ( 13,  5) \ (  4,  5) \   500.52 
 ( 15,  5) \ (  5,  5) \   613.00 
 ( 17,  5) \ (  6,  5) \   728.34 
 ( 19,  5) \ (  7,  5) \   846.37 
 ( 21,  5) \ (  8,  5) \   966.78 
 ( 23,  5) \ (  9,  5) \  1089.25 
 ( 25,  5) \ ( 10,  5) \  1213.45 
 (  6,  6) \ (  0,  6) \   104.21 
 (  8,  6) \ (  1,  6) \   212.26 
 ( 10,  6) \ (  2,  6) \   321.48 
 ( 12,  6) \ (  3,  6) \   432.54 
 ( 14,  6) \ (  4,  6) \   545.88 
 ( 16,  6) \ (  5,  6) \   661.65 
 ( 18,  6) \ (  6,  6) \   779.83 
 ( 20,  6) \ (  7,  6) \   900.24 
 ( 22,  6) \ (  8,  6) \  1022.65 
 ( 24,  6) \ (  9,  6) \  1146.77 
 ( 26,  6) \ ( 10,  6) \  1272.30 
 (  7,  7) \ (  0,  7) \   137.45 
 (  9,  7) \ (  1,  7) \   249.07 
 ( 11,  7) \ (  2,  7) \   361.94 
 ( 13,  7) \ (  3,  7) \   476.53 
 ( 15,  7) \ (  4,  7) \   593.11 
 ( 17,  7) \ (  5,  7) \   711.76 
 ( 19,  7) \ (  6,  7) \   832.43 
 ( 21,  7) \ (  7,  7) \   954.97 
 ( 23,  7) \ (  8,  7) \  1079.16 
 ( 25,  7) \ (  9,  7) \  1204.75 
 ( 27,  7) \ ( 10,  7) \  1331.48 
 (  8,  8) \ (  0,  8) \   174.04 
 ( 10,  8) \ (  1,  8) \   288.90 
 ( 12,  8) \ (  2,  8) \   405.01 
 ( 14,  8) \ (  3,  8) \   522.69 
 ( 16,  8) \ (  4,  8) \   642.10 
 ( 18,  8) \ (  5,  8) \   763.27 
 ( 20,  8) \ (  6,  8) \   886.14 
 ( 22,  8) \ (  7,  8) \  1010.56 
 ( 24,  8) \ (  8,  8) \  1136.32 
 ( 26,  8) \ (  9,  8) \  1263.22 
 ( 28,  8) \ ( 10,  8) \  1391.00 
 (  9,  9) \ (  0,  9) \   213.65 
 ( 11,  9) \ (  1,  9) \   331.45 
 ( 13,  9) \ (  2,  9) \   450.44 
 ( 15,  9) \ (  3,  9) \   570.83 
 ( 17,  9) \ (  4,  9) \   692.73 
 ( 19,  9) \ (  5,  9) \   816.11 
 ( 21,  9) \ (  6,  9) \   940.91 
 ( 23,  9) \ (  7,  9) \  1066.98 
 ( 25,  9) \ (  8,  9) \  1194.14 
 ( 27,  9) \ (  9,  9) \  1322.18 
 ( 29,  9) \ ( 10,  9) \  1450.87 
 ( 10, 10) \ (  0, 10) \   256.02 
 ( 12, 10) \ (  1, 10) \   376.47 
 ( 14, 10) \ (  2, 10) \   498.02 
 ( 16, 10) \ (  3, 10) \   620.81 
 ( 18, 10) \ (  4, 10) \   744.88 
 ( 20, 10) \ (  5, 10) \   870.21 
 ( 22, 10) \ (  6, 10) \   996.70 
 ( 24, 10) \ (  7, 10) \  1124.22 
 ( 26, 10) \ (  8, 10) \  1252.59 
 ( 28, 10) \ (  9, 10) \  1381.61 
 ( 30, 10) \ ( 10, 10) \  1511.07 
 ( 11, 11) \ (  0, 11) \   300.92 
 ( 13, 11) \ (  1, 11) \   423.74 
 ( 15, 11) \ (  2, 11) \   547.56 
 ( 17, 11) \ (  3, 11) \   672.46 
 ( 19, 11) \ (  4, 11) \   798.45 
 ( 21, 11) \ (  5, 11) \   925.47 
 ( 23, 11) \ (  6, 11) \  1053.44 
 ( 25, 11) \ (  7, 11) \  1182.22 
 ( 27, 11) \ (  8, 11) \  1311.63 
 ( 29, 11) \ (  9, 11) \  1441.49 
 ( 31, 11) \ ( 10, 11) \  1571.57 
 ( 12, 12) \ (  0, 12) \   348.12 
 ( 14, 12) \ (  1, 12) \   473.07 
 ( 16, 12) \ (  2, 12) \   598.90 
 ( 18, 12) \ (  3, 12) \   725.66 
 ( 20, 12) \ (  4, 12) \   853.32 
 ( 22, 12) \ (  5, 12) \   981.83 
 ( 24, 12) \ (  6, 12) \  1111.09 
 ( 26, 12) \ (  7, 12) \  1240.94 
 ( 28, 12) \ (  8, 12) \  1371.23 
 ( 30, 12) \ (  9, 12) \  1501.78 
 ( 32, 12) \ ( 10, 12) \  1632.36 
 ( 13, 13) \ (  0, 13) \   397.44 
 ( 15, 13) \ (  1, 13) \   524.29 
 ( 17, 13) \ (  2, 13) \   651.90 
 ( 19, 13) \ (  3, 13) \   780.28 
 ( 21, 13) \ (  4, 13) \   909.41 
 ( 23, 13) \ (  5, 13) \  1039.20 
 ( 25, 13) \ (  6, 13) \  1169.56 
 ( 27, 13) \ (  7, 13) \  1300.33 
 ( 29, 13) \ (  8, 13) \  1431.35 
 ( 31, 13) \ (  9, 13) \  1562.44 
 ( 33, 13) \ ( 10, 13) \  1693.39 
 ( 14, 14) \ (  0, 14) \   448.71 
 ( 16, 14) \ (  1, 14) \   577.24 
 ( 18, 14) \ (  2, 14) \   706.41 
 ( 20, 14) \ (  3, 14) \   836.22 
 ( 22, 14) \ (  4, 14) \   966.61 
 ( 24, 14) \ (  5, 14) \  1097.51 
 ( 26, 14) \ (  6, 14) \  1228.79 
 ( 28, 14) \ (  7, 14) \  1360.32 
 ( 30, 14) \ (  8, 14) \  1491.93 
 ( 32, 14) \ (  9, 14) \  1623.43 
 ( 34, 14) \ ( 10, 14) \  1754.61 
 ( 15, 15) \ (  0, 15) \   501.77 
 ( 17, 15) \ (  1, 15) \   631.78 
 ( 19, 15) \ (  2, 15) \   762.31 
 ( 21, 15) \ (  3, 15) \   893.35 
 ( 23, 15) \ (  4, 15) \  1024.83 
 ( 25, 15) \ (  5, 15) \  1156.66 
 ( 27, 15) \ (  6, 15) \  1288.71 
 ( 29, 15) \ (  7, 15) \  1420.85 
 ( 31, 15) \ (  8, 15) \  1552.91 
 ( 33, 15) \ (  9, 15) \  1684.69 
 ( 35, 15) \ ( 10, 15) \  1815.98 
 ( 16, 16) \ (  0, 16) \   556.46 
 ( 18, 16) \ (  1, 16) \   687.77 
 ( 20, 16) \ (  2, 16) \   819.49 
 ( 22, 16) \ (  3, 16) \   951.58 
 ( 24, 16) \ (  4, 16) \  1083.98 
 ( 26, 16) \ (  5, 16) \  1216.58 
 ( 28, 16) \ (  6, 16) \  1349.26 
 ( 30, 16) \ (  7, 16) \  1481.87 
 ( 32, 16) \ (  8, 16) \  1614.25 
 ( 34, 16) \ (  9, 16) \  1746.18 
 ( 36, 16) \ ( 10, 16) \  1877.44 
 ( 17, 17) \ (  0, 17) \   612.67 
 ( 19, 17) \ (  1, 17) \   745.10 
 ( 21, 17) \ (  2, 17) \   877.83 
 ( 23, 17) \ (  3, 17) \  1010.82 
 ( 25, 17) \ (  4, 17) \  1143.97 
 ( 27, 17) \ (  5, 17) \  1277.20 
 ( 29, 17) \ (  6, 17) \  1410.37 
 ( 31, 17) \ (  7, 17) \  1543.31 
 ( 33, 17) \ (  8, 17) \  1675.87 
 ( 35, 17) \ (  9, 17) \  1807.82 
 ( 37, 17) \ ( 10, 17) \  1938.95 
 ( 18, 18) \ (  0, 18) \   670.26 
 ( 20, 18) \ (  1, 18) \   803.64 
 ( 22, 18) \ (  2, 18) \   937.23 
 ( 24, 18) \ (  3, 18) \  1070.95 
 ( 26, 18) \ (  4, 18) \  1204.73 
 ( 28, 18) \ (  5, 18) \  1338.44 
 ( 30, 18) \ (  6, 18) \  1471.95 
 ( 32, 18) \ (  7, 18) \  1605.10 
 ( 34, 18) \ (  8, 18) \  1737.72 
 ( 36, 18) \ (  9, 18) \  1869.57 
 ( 38, 18) \ ( 10, 18) \  2000.43 
 ( 19, 19) \ (  0, 19) \   729.11 
 ( 21, 19) \ (  1, 19) \   863.30 
 ( 23, 19) \ (  2, 19) \   997.58 
 ( 25, 19) \ (  3, 19) \  1131.90 
 ( 27, 19) \ (  4, 19) \  1266.15 
 ( 29, 19) \ (  5, 19) \  1400.21 
 ( 31, 19) \ (  6, 19) \  1533.94 
 ( 33, 19) \ (  7, 19) \  1667.18 
 ( 35, 19) \ (  8, 19) \  1799.73 
 ( 37, 19) \ (  9, 19) \  1931.36 
 ( 39, 19) \ ( 10, 19) \  2061.82 
 ( 20, 20) \ (  0, 20) \   789.10 
 ( 22, 20) \ (  1, 20) \   923.95 
 ( 24, 20) \ (  2, 20) \  1058.80 
 ( 26, 20) \ (  3, 20) \  1193.57 
 ( 28, 20) \ (  4, 20) \  1328.17 
 ( 30, 20) \ (  5, 20) \  1462.45 
 ( 32, 20) \ (  6, 20) \  1596.28 
 ( 34, 20) \ (  7, 20) \  1729.47 
 ( 36, 20) \ (  8, 20) \  1861.83 
 ( 38, 20) \ (  9, 20) \  1993.12 
 ( 40, 20) \ ( 10, 20) \  2123.07 

